ModalPINN: an extension of Physics-Informed Neural Networks with enforced truncated Fourier decomposition for periodic flow reconstruction using a limited number of imperfect sensors

Continuous reconstructions of periodic phenomena provide powerful tools to understand, predict and model natural situations and engineering problems. In line with the recent method called Physics-Informed Neural Networks (PINN) where a multi layer perceptron directly approximates any physical quantity as a symbolic function of time and space coordinates, we present an extension, namely ModalPINN, that encodes the approximation of a limited number of Fourier mode shapes. In addition to the added interpretability, this representation performs up to two orders of magnitude more precisely for a similar number of degrees of freedom and training time in some cases as illustrated through the test case of laminar shedding of vortices over a cylinder. This added simplicity proves to be robust in regards to flow reconstruction using only a limited number of sensors with asymmetric data that simulates an experimental configuration, even when a Gaussian noise or a random delay is added, imitating imperfect and sparse information.

==> Python_data_figure/EqsModalesVsEqsGlobalesMesDenses/ModalPINN_VS_DenseMes_2021_06_14-09_08_38__297_ModsEqsWithLossHistory/Load_train_data_desync.py <==
# -*- coding: utf-8 -*-
"""
Created on Tue Jul 21 12:30:18 2020

@author: garaya
"""

# =============================================================================
# Library import
# =============================================================================

import numpy as np
import tensorflow as tf
import matplotlib.pyplot as plt
from text_flow import read_flow
from reactions_process import extract_reactions

# =============================================================================
# matplotlib parameters
# =============================================================================

plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rc('font', size=18)
plt.rc('axes',titlesize=20)
plt.rc('legend',fontsize=18)
plt.rc('figure',titlesize=24)


def gen_int_random_points(Npoints,geom,method = 'uniform', disp_plot = False, Delta_r_c = 0.5):
    '''
    Generate Npoints randomly sampled points inside fluid domains defined by 
    Its rectangular shape of width Lx = Lxmax-Lxmin and height Ly = Lymax-Lymin
    The cylinder at position (x_c,y_c) and of radius r_c
    ----
    Return x,y :two arrays of size Npoints 
    containing x and y coordinates of mentionned points
    ----
    Sampling method availables :
        uniform : x ~ U(Lxmin,Lxmax) & y ~ U(Lymin,Lymax)
        y_normal : x ~ U(Lxmin,Lxmax) & y ~ N(0,0.5) \cup [Lymin,Lymax]
        2zones : distribute 80% of data points uniformly in the domain, and 20 in a small region around the cylinder of width Delta_r_c
    ----
    disp_plot : boolean
    If True, display a plot showing the sampling of generated points
    '''
    print('Generating %d points for equations penalization'%(Npoints))
    print('Method = '+method)
    
    Lxmin,Lxmax,Lymin,Lymax,x_c,y_c,r_c = geom
    
    x = np.zeros(Npoints)
    y = np.zeros(Npoints)
    
    for j in range(Npoints):
        indomain = False
        
        while indomain == False:
            
            x_test = (Lxmax-Lxmin)*np.random.rand(1)[0] + Lxmin
            
            if method == 'y_normal':
                y_test = np.random.normal(y_c,0.5*(Lymax-Lymin),1)[0]
                
            elif method == '2zones' and np.random.uniform()>0.8:
                r_random = r_c + np.random.uniform()*Delta_r_c
                theta_random = np.random.uniform()*2*np.pi
                x_test = x_c + r_random*np.cos(theta_random)
                y_test = y_c + r_random*np.sin(theta_random)
                
            else:
                y_test = (Lymax-Lymin)*np.random.rand(1)[0] + Lymin
            
            if ((x_test-x_c)**2 + (y_test-y_c)**2 > r_c**2) and y_test < Lymax and y_test > Lymin:
                x[j] = x_test
                y[j] = y_test
                indomain = True

    if disp_plot:
        plt.figure()
        plt.scatter(x,y,c='black',marker='.',s=1.)
        plt.xlabel('$x$')
        plt.ylabel('$y$')
        plt.title('Random training points generation')
        plt.tight_layout()
    
    return x,y





def read_cut_simulation_data(filename_data,geom):
    '''
    Read simulation data results from filename_data file
    Crop data points in the fluid domain defined by Lxmin,Lxmax,Lymin,Lymax
    ----
    Return Re, Ur, times, nodes_X, nodes_Y, Us, Vs, Ps
    '''
    Lxmin,Lxmax,Lymin,Lymax,x_c,y_c,r_c = geom
    # Step 1 : data loading
    print('Simulation data reading...')
    Re, Ur, times, nodes_X, nodes_Y, Us, Vs, Ps = read_flow(filename_data) 
    
    # Step 2 : Selection of points
    
    condition_cut_parts = np.array([np.where(nodes_X[0,:] < Lxmax,True,False), \
                  np.where(nodes_X[0,:] > Lxmin,True,False), \
                  np.where(nodes_Y[0,:] > Lymin,True,False), \
                  np.where(nodes_Y[0,:] < Lymax,True,False)])
    condition_cut = np.all(condition_cut_parts,axis=0)
    
    index_cut = np.argwhere(condition_cut)[:,0]
    
    # Step 3 : cropping
    
    nodes_X = nodes_X[:,index_cut]
    nodes_Y = nodes_Y[:,index_cut]
    Us = Us[:,index_cut]
    Vs = Vs[:,index_cut]
    Ps = Ps[:,index_cut]
    
    print('Reading and cropping simulation data ... ok')
    
    return Re, Ur, times, nodes_X, nodes_Y, Us, Vs, Ps
    

# def read_cut_simulation_data_on_cylinder_border(filename_data,geom):
#     '''
#     Read simulation data results from filename_data_result
#     Pick out data that are located only on the cylinder border
#     ----
#     Return Re, Ur, times, nodes_X, nodes_Y, Us, Vs, Ps
#     '''
#     eps = 1e-5 # Permet d'avoir juste la première rangée de points autour du cylindre
    
#     Lxmin,Lxmax,Lymin,Lymax,x_c,y_c,r_c = geom
#     # Step 1 : data loading
#     print('Simulation data reading...')
#     Re, Ur, times, nodes_X, nodes_Y, Us, Vs, Ps = read_flow(filename_data) 
    
#     # Step 2 : Selection of points
#     r = np.sqrt(np.square(nodes_X[0,:]-x_c) + np.square(nodes_Y[0,:]-y_c))
#     delta_r_rc = np.square(r-r_c) 
    
#     condition_cut_cyl = np.where(delta_r_rc < eps, True,False)
#     index_cut = np.argwhere(condition_cut)[:,0]
    
#     # Step 3 : cropping
    
#     nodes_X = nodes_X[:,index_cut]
#     nodes_Y = nodes_Y[:,index_cut]
#     Us = Us[:,index_cut]
#     Vs = Vs[:,index_cut]
#     Ps = Ps[:,index_cut]
    
#     print('Reading and cropping simulation data ... ok')
    
#     return Re, Ur, times, nodes_X, nodes_Y, Us, Vs, Ps

def cut_data_index(index_space,nodes_X, nodes_Y, Us, Vs, Ps):
    '''
    return data nodes_X, nodes_Y, Us, Vs, Ps [:,index_space]
    '''
    nodes_X = nodes_X[:,index_space]
    nodes_Y = nodes_Y[:,index_space]
    Us = Us[:,index_space]
    Vs = Vs[:,index_space]
    Ps = Ps[:,index_space]
    
    return nodes_X, nodes_Y, Us, Vs, Ps
    
    
def cut_simu_cylinder_only(geom,nodes_X, nodes_Y, Us, Vs, Ps):
    '''
    nodes_X, nodes_Y, Us, Vs, Ps : [Ntime,Nelt] array of scalars
    feom : array containing geom info [Lxmin,Lxmax,Lymin,Lymax,x_c,y_c,r_c] 
    return data from the points located on the cylinder border
    '''    
    Lxmin,Lxmax,Lymin,Lymax,x_c,y_c,r_c = geom
    
    eps = 1e-5
    r = np.sqrt(np.square(nodes_X[0,:]-x_c) + np.square(nodes_Y[0,:]-y_c))
    delta_r_rc = np.square(r-r_c) 
    
    condition_cut_cyl = np.where(delta_r_rc < eps, True, False)
    index_cylinder = np.argwhere(condition_cut_cyl)[:,0]
    
    nodes_X, nodes_Y, Us, Vs, Ps = cut_data_index(index_cylinder,nodes_X, nodes_Y, Us, Vs, Ps)
    
    # Select 30 randomly points
    # np.random.shuffle(index_cylinder)
    # index_cylinder = index_cylinder[:30]
    
    # Select 30 points that are the nearest from a uniform disposition over the cylinder
    s_lin = np.linspace(0.,1.,30)
    x_points = x_c + r_c*np.cos(2*np.pi*s_lin)
    y_points = y_c + r_c*np.sin(2*np.pi*s_lin)
    
    index_reduce = 0*x_points
    index_reduce = np.asarray([np.int(i) for i in index_reduce])
    for k in range(len(x_points)):
        index_reduce[k] = np.argmin(np.square(nodes_X[0,:] - x_points[k])+np.square(nodes_Y[0,:] - y_points[k]))
   
    nodes_X, nodes_Y, Us, Vs, Ps = cut_data_index(index_reduce,nodes_X, nodes_Y, Us, Vs, Ps)
    
    return nodes_X, nodes_Y, Us, Vs, Ps
    
def cut_simu_pitot_only(geom,nodes_X, nodes_Y, Us, Vs, Ps):
    '''
    nodes_X, nodes_Y, Us, Vs, Ps : [Ntime,Nelt] array of scalars
    feom : array containing geom info [Lxmin,Lxmax,Lymin,Lymax,x_c,y_c,r_c] 
    Return data from the points on pitot points locations
    '''
    Lxmin,Lxmax,Lymin,Lymax,x_c,y_c,r_c = geom
    d = 2*r_c
    # Step 2 : defining the position of wanted points
    N_per_section = 10
    x_points = np.zeros(4*N_per_section)
    y_points = np.zeros(4*N_per_section)
    
    # line 1
    x_points[:N_per_section] = -3.*d*np.ones(N_per_section)
    y_points[:N_per_section] = np.linspace(Lymin,Lymax,N_per_section)
    
    # line 2 post cylinder
    x_points[N_per_section:2*N_per_section] = d*np.ones(N_per_section)
    y_points[N_per_section:2*N_per_section] = np.linspace(Lymin,Lymax,N_per_section)
    
    # line 3 
    x_points[2*N_per_section:3*N_per_section] = 2*d*np.ones(N_per_section)
    y_points[2*N_per_section:3*N_per_section] = np.linspace(Lymin,Lymax,N_per_section)
    
    # line 4
    x_points[3*N_per_section:4*N_per_section] = 3*d*np.ones(N_per_section)
    y_points[3*N_per_section:4*N_per_section] = np.linspace(Lymin,Lymax,N_per_section)
    
    # Step 3 : finding closest point in data
    index_pitot = 0*x_points
    index_pitot = np.asarray([np.int(i) for i in index_pitot])
    for k in range(len(x_points)):
        index_pitot[k] = np.argmin(np.square(nodes_X[0,:] - x_points[k])+np.square(nodes_Y[0,:] - y_points[k]))
    
    nodes_X, nodes_Y, Us, Vs, Ps = cut_data_index(index_pitot,nodes_X, nodes_Y, Us, Vs, Ps)
    
    return nodes_X, nodes_Y, Us, Vs, Ps
    

def read_cut_simulation_data_exp_point_and_cylinder(filename_data,geom):
    '''
    Read simulation data results from filename_data_result
    Pick out data that are the nearest from simulated experimental measurement points
    ----
    Return Re, Ur, times, nodes_X, nodes_Y, Us, Vs, Ps
    '''
    Lxmin,Lxmax,Lymin,Lymax,x_c,y_c,r_c = geom
    # Step 1 : data loading and cut into studied domain [Lxmin,Lxmax]x[Lymin,Lymax]
    Re, Ur, times, nodes_X, nodes_Y, Us, Vs, Ps = read_cut_simulation_data(filename_data,geom)
    
    data_pitot = cut_simu_pitot_only(geom,nodes_X, nodes_Y, Us, Vs, Ps)
    #data_pitot = [x_pitot, y_pitot, u_pitot_, v_pitot, p_pitot]
    
    data_cyl = cut_simu_cylinder_only(geom,nodes_X, nodes_Y, Us, Vs, Ps)
    #data_cyl = [x_cyl, y_cyl, u_cyl, v_cyl, p_cy]

    return times,data_cyl,data_pitot
    
def read_cut_simulation_data_inlet_points(filename_data,geom):
    '''
    Read simulation data results from filename_data
    Select points from a uniform sampling of location at x = Lxmin and between y = Lymin to y= Lymax on 10 points
    Return times, x_inlet, y_inlet, u_inlet, v_inlet, p_inlet 
    where times [Nt,] list of instants
    and x,y,u,v,p are of size [Nt,10]
    '''    
    
    Lxmin,Lxmax,Lymin,Lymax,x_c,y_c,r_c = geom
    Re, Ur, times, nodes_X, nodes_Y, Us, Vs, Ps = read_cut_simulation_data(filename_data,geom)
    
    # Select 10 points that are the nearest from a uniform disposition over the inlet
    s_lin = np.linspace(0.,1.,10)
    x_points = Lxmin + 0.*s_lin
    y_points = Lymin + s_lin*(Lymax-Lymin)
    
    index_reduce = 0*x_points
    index_reduce = np.asarray([np.int(i) for i in index_reduce])
    for k in range(len(x_points)):
        index_reduce[k] = np.argmin(np.square(nodes_X[0,:] - x_points[k])+np.square(nodes_Y[0,:] - y_points[k]))
   
    x_inlet, y_inlet, u_inlet, v_inlet, p_inlet = cut_data_index(index_reduce,nodes_X, nodes_Y, Us, Vs, Ps)
    
    
    return times, x_inlet, y_inlet, u_inlet, v_inlet, p_inlet


def data_flatten_cut(x,y,t,u,v,p,Nmes=0):
    '''
    x,y,t,u,v,p : [Nt,Nelts] array
    Nmes (int) : random truncature of data to Nmes. If Nmes= 0, no truncature is performed
    ----
    return x_ft,y_ft,t_ft,u_ft,v_ft,pft flattened and truncated : 1D array of size [Nmes,] or [Nt*Nelts] if Nmes = 0
    '''
    
    index = np.array(range(len(x[0,:])*len(x[:,0])))
    
    if Nmes != 0:
        np.random.shuffle(index)
        index = index[:Nmes]
    
    x = np.ndarray.flatten(x)[index]
    y = np.ndarray.flatten(y)[index]
    t = np.ndarray.flatten(t)[index]
    u = np.ndarray.flatten(u)[index]
    v = np.ndarray.flatten(v)[index]
    p = np.ndarray.flatten(p)[index]
    
    return x,y,t,u,v,p
    
def get_reactions(filename,timemin=-1.,timemax=1e10):
    '''
    Extract forces on cylinder from a .reactions file using extract_reactions()
    Cut time axis between timemin and timemax
    Return times, Fx, Fy
    '''
    times, Fx, Fy, Mz, flag = extract_reactions(filename)
    
    condition_cut_parts = np.array([np.where(times > timemin, True, False), np.where(times < timemax, True, False)])    
    condition_cut = np.all(condition_cut_parts,axis=0)
    
    index_cut = np.argwhere(condition_cut)[:,0]
    
    times = times[index_cut]
    Fx = Fx[index_cut]
    Fy = Fy[index_cut]
    
    return times, Fx, Fy
    
    
def addNoise(x,stdNoise):
    """
    x : 1D np array
    stdNoise float > 0. : standard deviation of Gaussian Noise
    Return x + epsilon, epsilon ~ N(0,std)
    """

    return x + np.random.normal(loc=0.0,scale=stdNoise,size=len(x))
    
    
def training_dict(Nmes,Nint,Nbc,filename_data,geom,Tintmin=0.,Tintmax=1e2,cut=True,data_selection='all',desync=False,multigrid=False,Ngrid=10,stdNoise=0.,method_int = '2zones'):
    '''
    cut = True : if True, cut data set to only Nmes points
    if False, keep all the values
    ---
    data_selection (str) :
        if 'all' : returns data randomly sampled in fluid domain in quantity Nmes
        if 'inlet' : returns data at 10 points uniformly separated points at inlet
        if 'cylinder_only' : returns data only from points on the border of the cylinder
        if 'cylinder_pitot' : returns data from cylinder border and on pitot points
        if 'pitot_only'  returns data only at pitot points
    desync = False : (bool) if True, add a uniformly distributed phase shift for measuremnts in pitot and cylinder at each position
    multigrid = False (bool) if True, return a list of size Ngrid, each element containing a sampling of space-time coordinates of size Nint
    Ngrid (int) length of the list of sampled space-time coordinates returned when multigrid = True
    '''
    # Part 1 : border normalised coordinate
    s_train = np.random.rand(Nbc)
    # Part 2 : int points
    
    if multigrid:
        x_int = []
        y_int = []
        t_int = []
        for k in range(Ngrid):
            x_int_temp,y_int_temp = gen_int_random_points(Nint,geom,method = method_int,disp_plot=False)
            x_int.append(x_int_temp)
            y_int.append(y_int_temp)
            t_int.append(Tintmin + (Tintmax-Tintmin)*np.random.rand(Nint))
    else:
        x_int,y_int = gen_int_random_points(Nint,geom,method = 'uniform',disp_plot=False)
        t_int = Tintmin + (Tintmax-Tintmin)*np.random.rand(Nint)
    
    # Part 3 : simulation data points
    
    
    if data_selection == 'all':
        
        Re, Ur, times, nodes_X, nodes_Y, Us, Vs, Ps = read_cut_simulation_data(filename_data,geom)
        times_dedouble = np.asarray([t*np.ones(len(nodes_X[0,:])) for t in times])
        if cut:
            xmes,ymes,tmes,umes,vmes,pmes = data_flatten_cut(nodes_X,nodes_Y,times_dedouble,Us,Vs,Ps,Nmes)
        else:
            xmes,ymes,tmes,umes,vmes,pmes = data_flatten_cut(nodes_X,nodes_Y,times_dedouble,Us,Vs,Ps)
    
        return x_int,y_int,t_int,s_train,xmes,ymes,tmes,umes,vmes,pmes
    
    elif data_selection == 'inlet':
        
        times2, x_inlet, y_inlet, u_inlet, v_inlet, p_inlet = read_cut_simulation_data_inlet_points(filename_data,geom)
        t_inlet = np.asarray([t*np.ones(len(x_inlet[0,:])) for t in times2])
        x_inlet, y_inlet, t_inlet, u_inlet, v_inlet, p_inlet = data_flatten_cut(x_inlet, y_inlet, t_inlet, u_inlet, v_inlet, p_inlet)
        
        
        return x_int, y_int, t_int, s_train, x_inlet, y_inlet, t_inlet, u_inlet, v_inlet, p_inlet
    
    else:
        cut = False
        times,data_cyl,data_pitot = read_cut_simulation_data_exp_point_and_cylinder(filename_data,geom)
        
        # Cylinder data
        xmes_cyl, ymes_cyl, umes_cyl, vmes_cyl, pmes_cyl = data_cyl
        tmes_cyl = np.asarray([t*np.ones(len(xmes_cyl[0,:])) for t in times])
        xmes_cyl, ymes_cyl, tmes_cyl, umes_cyl, vmes_cyl, pmes_cyl = data_flatten_cut(xmes_cyl, ymes_cyl, tmes_cyl, umes_cyl, vmes_cyl, pmes_cyl)
        pmes_cyl = addNoise(pmes_cyl,stdNoise)
        
        # Pitot data
        xmes_pitot, ymes_pitot, umes_pitot, vmes_pitot, pmes_pitot = data_pitot
        
        Nxpitot = 40
        TDesyncMax = 6.06
        if desync:
            #Delta_phi_np_pitot = np.random.uniform(low=0.0,high=TDesyncMax, size=Nxpitot)
            Delta_t_np_pitot = np.random.uniform(low=0.0,high=TDesyncMax, size=Nxpitot)
            tmes_pitot = np.asarray([[times[t] + Delta_t_np_pitot[k] for k in range(len(xmes_pitot[t,:]))] for t in range(len(times))])
        else:
            Delta_t_np_pitot = 0.*np.random.uniform(low=0.0,high=TDesyncMax, size=Nxpitot)
            tmes_pitot = np.asarray([t*np.ones(len(xmes_pitot[0,:])) for t in times])
            
        xmes_pitot, ymes_pitot, tmes_pitot, umes_pitot, vmes_pitot, pmes_pitot = data_flatten_cut(xmes_pitot, ymes_pitot, tmes_pitot, umes_pitot, vmes_pitot, pmes_pitot)
        umes_pitot = addNoise(umes_pitot,stdNoise)
        vmes_pitot = addNoise(vmes_pitot,stdNoise)
        pmes_pitot = addNoise(pmes_pitot,stdNoise)
        
        if data_selection == 'cylinder_only':
            return x_int,y_int,t_int,s_train,xmes_cyl,ymes_cyl,tmes_cyl,umes_cyl,vmes_cyl,pmes_cyl
        
        elif data_selection == 'pitot_only':

            return x_int,y_int,t_int,s_train,xmes_pitot,ymes_pitot,tmes_pitot,umes_pitot,vmes_pitot,pmes_pitot,Delta_t_np_pitot
        
        elif data_selection == 'cylinder_pitot' :
        
            return x_int,y_int,t_int,s_train,xmes_pitot,ymes_pitot,tmes_pitot,umes_pitot,vmes_pitot,pmes_pitot,xmes_cyl,ymes_cyl,tmes_cyl,umes_cyl,vmes_cyl,pmes_cyl,Delta_t_np_pitot
        
        else :
            
            return x_int,y_int,t_int,s_train

def find_pression_static_amont():
    Re, Ur, times, nodes_X, nodes_Y, Us, Vs, Ps = read_cut_simulation_data(filename_data,geom)
    x_target = -4.
    y_target = -4.
    index = np.argmin(np.square(nodes_X[0,:] - x_target)+np.square(nodes_Y[0,:] - y_target))
    plt.figure()
    plt.plot(times,Ps[:,index])
    plt.xlabel('$t$')
    plt.ylabel('Pressure $p$')

==> Python_data_figure/EqsModalesVsEqsGlobalesMesDenses/ModalPINN_VS_DenseMes_2021_06_14-09_08_38__297_ModsEqsWithLossHistory/NN_functions.py <==
# -*- coding: utf-8 -*-
"""
Created on Thu Jul  9 11:05:35 2020

@author: garaya
"""

# =============================================================================
# Import des bibliotheques
# =============================================================================

import numpy as np
import tensorflow as tf
import matplotlib.pyplot as plt
import pickle
import time

# =============================================================================
# Param matplotlib
# =============================================================================

plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rc('font', size=18)
plt.rc('axes',titlesize=20)
plt.rc('legend',fontsize=18)
plt.rc('figure',titlesize=24)


# =============================================================================
# Fonctions pour définir le NN
# =============================================================================

# True --> z = w1*exp(i*w2)
# False --> z = w1 + i*w2
complex_value_exp = True  

def initialize_NN(layers,name_nn=''):        
    weights = []
    biases = []
    num_layers = len(layers) 
    for l in range(0,num_layers-1):
        W_1 = xavier_init(size=[layers[l], layers[l+1]],name_w = 'weights_'+name_nn+str(l))
        W_2 = xavier_init(size=[layers[l], layers[l+1]],name_w = 'weights_'+name_nn+str(l))

        b_1 = tf.Variable(tf.zeros([1,layers[l+1]], dtype=tf.float32), dtype=tf.float32, name ='biases_'+name_nn+str(l))
        b_2 = tf.Variable(tf.zeros([1,layers[l+1]], dtype=tf.float32), dtype=tf.float32, name ='biases_'+name_nn+str(l))
        
        if complex_value_exp:
            W = tf.complex(W_1, 0.)*tf.exp(tf.complex(0., W_2))
            b = tf.complex(b_1, 0.)*tf.exp(tf.complex(0., b_2))
        else :
            W = tf.complex(W_1, W_2)
            b = tf.complex(b_1, b_2)
        
        weights.append(W)
        biases.append(b)     
        
    return weights, biases

def restore_one_NN(layers,w_value,b_value,tf_as_constant=False):
    '''
    input 
    layers : list of integers describing the structure of the NN
    w_value,b_value : list of values of the tensors coefficients
    tf_as_constant : bool (False) : if True, construct directly tf.comple64 coefficients as tf.constant
    If False, construct tf.Variables as tf.float32 and then join them according to complex_value_exp (bool) policy
    ----
    return
    weights and biases tensors variables initialised with the given values
    '''
    weights = []
    biases = []
    num_layers = len(layers) 
    for l in range(0,num_layers-1):
        if tf_as_constant:
            W = tf.constant(w_value[l],dtype=tf.complex64,shape=[layers[l],layers[l+1]])
            b = tf.constant(b_value[l],dtype=tf.complex64,shape=[1,layers[l+1]])
        
        else:
            if complex_value_exp:
                W_1 = tf.Variable(tf.math.abs(w_value[l]),dtype=tf.float32,shape=[layers[l],layers[l+1]])
                W_2 = tf.Variable(tf.math.angle(w_value[l]),dtype=tf.float32,shape=[layers[l],layers[l+1]])
                W = tf.complex(W_1, 0.)*tf.exp(tf.complex(0., W_2)) 
                
                b_1 = tf.Variable(tf.math.abs(b_value[l]),dtype=tf.float32,shape=[1,layers[l+1]])
                b_2 = tf.Variable(tf.math.angle(b_value[l]),dtype=tf.float32,shape=[1,layers[l+1]])
                b = tf.complex(b_1, 0.)*tf.exp(tf.complex(0., b_2))
                
            else:
                W_1 = tf.Variable(tf.math.real(w_value[l]),dtype=tf.float32,shape=[layers[l],layers[l+1]])
                W_2 = tf.Variable(tf.math.imag(w_value[l]),dtype=tf.float32,shape=[layers[l],layers[l+1]])
                W = tf.complex(W_1,W_2)
    
                b_1 = tf.Variable(tf.math.real(b_value[l]),dtype=tf.float32,shape=[1,layers[l+1]])
                b_2 = tf.Variable(tf.math.imag(b_value[l]),dtype=tf.float32,shape=[1,layers[l+1]])
                b = tf.complex(b_1,b_2)
        weights.append(W)
        biases.append(b)
    return weights,biases
            

def restore_NN(layers,filename_restore,tf_as_constant=False):

    file = open(filename_restore,'rb')
    w_u_value,b_u_value,w_v_value,b_v_value,w_p_value,b_p_value = pickle.load(file)
    file.close()

    w_u,b_u = restore_one_NN(layers,w_u_value,b_u_value,tf_as_constant)
    w_v,b_v = restore_one_NN(layers,w_v_value,b_v_value,tf_as_constant)
    w_p,b_p = restore_one_NN(layers,w_p_value,b_p_value,tf_as_constant)
    
    return w_u,b_u,w_v,b_v,w_p,b_p
        
        

def xavier_init(size,name_w):
    in_dim = size[0]
    out_dim = size[1]        
    xavier_stddev = np.sqrt(2/(in_dim + out_dim))
    return tf.Variable(tf.random.truncated_normal([in_dim, out_dim], stddev=xavier_stddev, dtype=tf.float32), dtype=tf.float32, name = name_w)


def neural_net(X, weights, biases):
    H = X
    num_layers = len(weights) + 1
    for l in range(0,num_layers-2):
        W = weights[l]
        b = biases[l]
        H = tf.tanh(tf.add(tf.matmul(H, W), b))
    W = weights[-1]
    b = biases[-1]
    Y = tf.add(tf.matmul(H, W), b)
    return Y


def f_BC5(x, y, geom, fact=5.):
    '''
    return real tensor of same size than x and y
    equal to zero on the cylinder border
    '''
    Lxmin,Lxmax,Lymin,Lymax,x_c,y_c,r_c = geom
    #r = tf.sqrt(tf.abs(tf.square(x-x_c) + tf.square(y-y_c) - tf.square(r_c + 0*x)))
    r = tf.sqrt(tf.square(x-x_c) + tf.square(y-y_c)) - r_c
    return tf.tanh(fact*r)

def out_nn_modes_uv(x,y,weights,biases,geom):
    '''
    Return Nm complex modes of dnn defined with weights and biases
    Input x,y : [Nint,1] real tf.float32 tensor
    Output shape : [1,Nint,Nmode] tf.complex64 tensor
    '''
    xint = tf.complex(x,0.)
    yint = tf.complex(y,0.)
    out_nn = neural_net(tf.transpose(tf.stack([xint,yint])),weights,biases)
    Nmode = int(out_nn[0,0,:].shape[0])
    fbc5c = tf.complex(f_BC5(x,y,geom)[:,0],0.)
    t_parts = tf.convert_to_tensor([fbc5c*out_nn[:,:,k] for k in range(Nmode)])
    return tf.transpose(t_parts,perm=[1,2,0])

def out_nn_modes_p(x,y,weights,biases):
    '''
    Return Nm complex modes of dnn defined with weights and biases
    Input x,y : [Nint,1] real tf.float32 tensor
    Output shape : [1,Nint,Nmode] tf.complex64 tensor
    '''
    xint = tf.complex(x,0.)
    yint = tf.complex(y,0.)
    out_nn = neural_net(tf.transpose(tf.stack([xint,yint])),weights,biases)
    Nmode = int(out_nn[0,0,:].shape[0])
    t_parts = tf.convert_to_tensor([out_nn[:,:,k] for k in range(Nmode)])
    return tf.transpose(t_parts,perm=[1,2,0])


def NN_time_uv(x,y,t,weights,biases,geom,omega_0,trunc_mode=None):
    '''
    x,y,t : [Nint,1] tf.float32 tensors, list of coordinates (x,t) where to compute u or v(x,y,t)
    omega_0 : fondamental frequency
    Output [Nint,1] tf.float32 tensor
    trunc_mode : int (or None) : if int select only the trunc_mode first mode given. Else if None, use all modes
    '''
    out_NN = out_nn_modes_uv(x,y,weights,biases,geom) 
    Nmode = int(out_NN[0,0,:].shape[0])
    if trunc_mode!=None and trunc_mode <= Nmode:
        Nmode = trunc_mode
    parts = [out_NN[0,:,k]*tf.exp(k*omega_0*tf.complex(0.,t[:,0])) for k in range(Nmode)]
    t_parts = tf.convert_to_tensor(parts)
    t_real = tf.real(tf.reduce_sum(t_parts,axis=0))
    return tf.transpose(tf.convert_to_tensor([t_real])) # retrait de perm=[1,0]

def NN_time_p(x,y,t,weights,biases,omega_0,trunc_mode=None):
    '''
    x,y,t : [Nint,1] tf.float32 tensors, list of coordinates (x,t) where to compute p(x,y,t)
    omega_0 : fondamental frequency
    Output [Nint,1] tf.float32 tensor
    '''
    out_NN = out_nn_modes_p(x,y,weights,biases) 
    Nmode = int(out_NN[0,0,:].shape[0])
    if trunc_mode!=None and trunc_mode <= Nmode:
        Nmode = trunc_mode
    parts = [out_NN[0,:,k]*tf.exp(k*omega_0*tf.complex(0.,t[:,0])) for k in range(Nmode)]
    t_parts = tf.convert_to_tensor(parts)
    t_real = tf.real(tf.reduce_sum(t_parts,axis=0))
    return tf.transpose(tf.convert_to_tensor([t_real]))


def customgrad(fgrad,xgrad):
    '''
    Prend en entrée un tenseur de dimension [1,Nint,Nmode] de type float32
    Retourne un tenseur de même dimension et type
    '''
    Nmode = int(fgrad[0,0,:].shape[0])
    fgrad_xgrad =  [tf.gradients(fgrad[:,:,k], xgrad)[0] for k in range(Nmode)]
    return tf.transpose(tf.convert_to_tensor(fgrad_xgrad), perm=[2,1,0])



# =============================================================================
# Declaration optimiseurs
# =============================================================================

def declare_LBFGS(loss,maxit=50000,maxfun=50000,ftol=1.0 * np.finfo(float).eps):
    optimizer = tf.contrib.opt.ScipyOptimizerInterface(loss, method = 'L-BFGS-B', 
                                                                options = {'maxiter': maxit, #50000
                                                                           'maxfun': maxfun, #50000
                                                                           'maxcor': 50,
                                                                           'maxls': 50,
                                                                           'ftol' : ftol}) 
    print('L-BFGS-B optimizer declared with maxit = %d, maxfun = %d, ftol = %.2e'%(maxit,maxfun,ftol))
    return optimizer


def declare_Adam(loss,lr=1e-3,*args): #list_var=tf.trainable_variables()
    '''
    *args :
        var_list : trainable variables
    '''
    optimizer_Adam = tf.compat.v1.train.AdamOptimizer(learning_rate=lr)
    print('Adam optimize declared with learning rate = %.2e'%(lr))
    if len(args) == 1:
        list_var = args[0]
        return optimizer_Adam.minimize(loss,var_list=list_var)
    else:
        return optimizer_Adam.minimize(loss)


def declare_init_session():
    sess = tf.compat.v1.Session(config=tf.compat.v1.ConfigProto(allow_soft_placement=True, log_device_placement=False))
    #sess = tf.compat.v1.Session(config=tf.compat.v1.ConfigProto(allow_soft_placement=True, log_device_placement=True))
    init = tf.compat.v1.global_variables_initializer()
    sess.run(init)
    return sess

def square_norm(z):
    '''
    z : tf.complex64 tensor
    return tensor of square norm values of each complex
    '''
    return tf.square(tf.math.real(z)) + tf.square(tf.math.imag(z))

def square_norm_np(z):
    '''
    z : numpy array of complex values
    return array of same dimension with square norm value of each complex number
    '''
    return np.square(np.real(z)) + np.square(np.imag(z))


# =============================================================================
# Entrainement
# =============================================================================


def simple_callback(loss):
    print('Loss: %.3e' % (loss))



def model_train_scipy(optimizer,sess,loss,tf_dict=None,fn_callback=simple_callback,List_loss = False, loss_valid = None, tf_dict_valid=None):
    global it
    it = 0
    global List_it_loss_LBFGS
    List_it_loss_LBFGS = []
    global List_it_loss_valid_LBFGS
    List_it_loss_valid_LBFGS = []
    
    if List_loss == True and tf_dict_valid != None:
    
        def callback(loss,List_loss=List_loss):
            global it
            global List_it_loss_LBFGS
            global List_it_loss_valid_LBFGS
            it += 1
            List_it_loss_LBFGS.append([it,loss])
            if List_loss==True and it%100 == 0:
                loss_valid_value = sess.run(loss_valid,feed_dict=tf_dict_valid)
                List_it_loss_valid_LBFGS.append([it,loss_valid_value])
            print('Loss: %.3e' % (loss))
            # global it
            # it += 1
        
        fn_callback=callback
    
    if tf_dict != None:
        optimizer.minimize(sess,
                feed_dict = tf_dict,
                fetches = [loss],
                loss_callback = fn_callback)
    else:
        optimizer.minimize(sess,
                fetches = [loss],
                loss_callback = fn_callback) 
    return List_it_loss_LBFGS,List_it_loss_valid_LBFGS

def model_train_Adam(optimizer,sess,loss,liste_tf_dict=None,Nit=1e4,tolAdam=1e-4,it=0,itdisp=1000,maxTime=None,multigrid=False,NgridTurn=1000,List_loss = False, loss_valid = None, tf_dict_valid=None):
    List_it_loss_Adam = []
    List_it_loss_valid_Adam = []
    if not(multigrid):
        tf_dict=[liste_tf_dict]
        NgridTurn=1
        Ngrid = 1
    else:
        tf_dict = liste_tf_dict
        Ngrid = len(tf_dict)
        
    t0 = time.time()
    loss_value = sess.run(loss, tf_dict[0])
    it0 = it
    conditionTime = True
    while(it-it0<Nit and loss_value>tolAdam and conditionTime):
        
        k_dict = int(it/NgridTurn)%Ngrid
        
        sess.run(optimizer, tf_dict[k_dict])
        loss_value = sess.run(loss, tf_dict[k_dict])
        
        if it%itdisp ==0:
            print('Post Adam it %d - Loss value :  %.3e' % (it, loss_value))
            
        if List_loss==True and it%100 == 0:
            loss_valid_value = sess.run(loss_valid,feed_dict=tf_dict_valid)
            List_it_loss_valid_Adam.append([it,loss_valid_value])
        List_it_loss_Adam.append([it,loss_value])
        
        
        it += 1
        conditionTime = (maxTime==None) or ((time.time()-t0)<maxTime)
        
    return List_it_loss_Adam,List_it_loss_valid_Adam




# =============================================================================
# Print et plot
# =============================================================================

def print_bar():
    print('--------------------------------------------')

def tf_print(string,tensor,sess,tf_dict=None):
    '''
    Parameters
    ----------
    string : String of character to display before the result of tf output
    tensor : tensor to compute and print
    sess : Current session object to compute given tensor
    tf_dict : dictionnary to feed, in cas it is necessary

    '''
    print(string + " " + str(sess.run(tensor,feed_dict=tf_dict)))
    


def tf_plot_scatter(x_tf,y_tf,c_tf,sess,xlabel='x',ylabel='y',title='',tf_dict=None):
    '''
    Parameters
    ----------
    x_tf, y_tf, c_tf : 1D tensor to compute and plot
    sess : sess object to compute given tensors
    xlabel, ylabel, title : string to display on figure
    tf_dict = None : dictionnary to provide for computation of given tensors
    -------
    Returns pyplot fig object and ax
    '''
    # Step 1 : copputation
    x_np,y_np,c_np = sess.run([x_tf,y_tf,c_tf],feed_dict=tf_dict)
    
    # Step 2 : plot
    fig = plt.figure()
    ax = fig.add_subplot(111)
    plt.scatter(x_np,y_np,c=c_np,marker='.',s=1.)
    ax.axis('equal')
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    plt.title(title)
    plt.colorbar()
    fig.tight_layout()
    
    return fig,ax


def tf_plot_scatter_complex_4fig(x_tf,y_tf,c_tf,sess,xlabel='x',ylabel='y',title='',tf_dict=None):
    '''
    Parameters
    ----------
    x_tf, y_tf, c_tf : 1D tensor to compute and plot
    x and y are float32 tensors
    c is complex64 tensor
    sess : sess object to compute given tensors
    xlabel, ylabel, title : string to display on figure
    tf_dict = None : dictionnary to provide for computation of given tensors
    -------
    Returns pyplot fig object and ax
    '''
    # Step 1 : copputation
    x_np,y_np,c_np = sess.run([x_tf,y_tf,c_tf],feed_dict=tf_dict)
    
    # Step 2 : plot
    fig = plt.figure(figsize=(8,6))
    plt.subplot(221)
    plt.scatter(x_np,y_np,c=np.real(c_np),marker='.',s=1.)
    plt.axis('equal')
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    plt.title(title+' - real part')
    plt.colorbar()
    plt.subplot(222)
    plt.scatter(x_np,y_np,c=np.imag(c_np),marker='.',s=1.)
    plt.axis('equal')
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    plt.title(title+ ' - imaginary part')
    plt.colorbar()
    plt.subplot(223)
    plt.scatter(x_np,y_np,c=np.sqrt(np.square(np.real(c_np))+np.square(np.imag(c_np))),marker='.',s=1.)
    plt.axis('equal')
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    plt.title(title+' - norm')
    plt.colorbar()
    plt.subplot(224)
    plt.scatter(x_np,y_np,c=np.angle(c_np),marker='.',s=1.)
    plt.axis('equal')
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    plt.title(title+ ' - angle')
    plt.colorbar()
    plt.tight_layout()
    
    return fig


def tf_plot_scatter_complex(x_tf,y_tf,c_tf,sess,xlabel='x',ylabel='y',title='',tf_dict=None):
    '''
    Parameters
    ----------
    x_tf, y_tf, c_tf : 1D tensor to compute and plot
    x and y are float32 tensors
    c is complex64 tensor
    sess : sess object to compute given tensors
    xlabel, ylabel, title : string to display on figure
    tf_dict = None : dictionnary to provide for computation of given tensors
    -------
    Returns pyplot fig object and ax
    '''
    # Step 1 : copputation
    x_np,y_np,c_np = sess.run([x_tf,y_tf,c_tf],feed_dict=tf_dict)
    
    # Step 2 : plot
    fig = plt.figure(figsize=(8,4))
    plt.subplot(121)
    plt.scatter(x_np,y_np,c=np.real(c_np),marker='.',s=1.)
    plt.axis('equal')
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    plt.title(title+' - real part')
    plt.colorbar()
    plt.subplot(122)
    plt.scatter(x_np,y_np,c=np.imag(c_np),marker='.',s=1.)
    plt.axis('equal')
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    plt.title(title+ ' - imaginary part')
    plt.colorbar()
    plt.tight_layout()
    
    return fig


def tf_plot_compare_3plot(x_tf,y_tf,c_tf_1,c_tf_2,sess,xlabel='x',ylabel='y',title1='',title2='',suptitle='',tf_dict=None):
    '''
    x_tf, y_tf, c_tf_1, c_tf_2 : 1D float32 tensor to compute and plot
    Return a figure with 3 subplots : c_tf_1, c_tf_2, log10((c_tf_1-c_tf_2)^2)
    '''
    
    x_np,y_np,c_np_1,c_np_2 = sess.run([x_tf,y_tf,c_tf_1,c_tf_2],feed_dict=tf_dict)
    
    fig = plt.figure(figsize=(15,4))
    plt.subplot(131)
    plt.scatter(x_np,y_np,c=c_np_1,marker='.',s=1.)
    plt.axis('equal')
    plt.colorbar()
    plt.title(title1)
    plt.subplot(132)
    plt.scatter(x_np,y_np,c=c_np_2,marker='.',s=1.)
    plt.axis('equal')
    plt.colorbar()
    plt.title(title2)
    plt.subplot(133)
    plt.scatter(x_np,y_np,c=np.log10(np.square(c_np_1-c_np_2)),marker='.',s=1.)
    plt.axis('equal')
    plt.colorbar()
    plt.title('Square difference - log10')
    plt.suptitle(suptitle)
    plt.tight_layout()
    
    return fig

==> Python_data_figure/FBC5/Plot_f_BC.py <==
# -*- coding: utf-8 -*-
"""
Created on Tue Aug 11 16:46:07 2020

@author: garaya
"""

import numpy as np
from mpl_toolkits.mplot3d import Axes3D  # noqa: F401 unused import
import matplotlib.pyplot as plt
from matplotlib import cm
from matplotlib.ticker import LinearLocator, FormatStrFormatter

from matplotlib import patches

plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rc('font', size=18)
plt.rc('axes',titlesize=20)
plt.rc('legend',fontsize=18)
plt.rc('figure',titlesize=24)

cmap = 'cividis'

Re = 100.
Lxmin = -4. #-40.
Lxmax = 8. #120.
Lx = Lxmax-Lxmin
Lymin = -4. #-60.
Lymax = 4. #60.
Ly = Lymax-Lymin
x_c = 0.
y_c = 0.
r_c = 0.5
d = 2.*r_c
u_in = 1.
rho_0 = 1.

omega_0 = 1.036

geom = [Lxmin,Lxmax,Lymin,Lymax,x_c,y_c,r_c]

def f_BC5(x, y, geom, fact=5.):
    '''
    return real tensor of same size than x and y
    equal to zero on the cylinder border
    '''
    Lxmin,Lxmax,Lymin,Lymax,x_c,y_c,r_c = geom
    #r = tf.sqrt(tf.abs(tf.square(x-x_c) + tf.square(y-y_c) - tf.square(r_c + 0*x)))
    r = np.sqrt(np.square(x-x_c) + np.square(y-y_c)) - r_c
    return np.tanh(fact*r)


# =============================================================================
# # 2D graph
# =============================================================================

Npts = 200
xi = np.linspace(Lxmin,Lxmax,Npts)
yi = np.linspace(Lymin,Lymax,Npts)

X,Y = np.meshgrid(xi,yi)

Z = f_BC5(X,Y,geom)
Z = np.where(Z>0.,Z,0.)

fig = plt.figure()
ax = fig.add_subplot(111)
plt.contourf(xi,yi,Z,levels=150,alpha = 1,antialiased=True,zorder=0,vmin=0,vmax=1,cmap = cmap)
plt.colorbar(ticks = [0.,0.5,1.], shrink=0.72, aspect=10)
# Plot un cylindre blanc
ax.add_artist(patches.Circle((x_c,y_c),r_c,fc='white',zorder=5))
# plt.xlabel('$x$')
# plt.ylabel('$y$')
plt.xticks([])
plt.yticks([])
plt.title('$f_{BC}$')
plt.xlim((Lxmin,Lxmax))
plt.ylim((Lymin,Lymax))
plt.gca().set_aspect('equal', adjustable='box')
plt.draw()

plt.savefig('f_BC5_2D.png')




# =============================================================================
# Version sans titre
# =============================================================================



fig = plt.figure()

ax1 = fig.add_subplot(1,1,1)#,sharex=ax2)
subplt_FBC5 = plt.contourf(xi,yi,Z,levels=150,alpha = 1,antialiased=True,zorder=0,vmin=0,vmax=1.1,cmap = 'YlOrRd_r')

# Plot un cylindre blanc
ax1.add_artist(patches.Circle((x_c,y_c),r_c,fc='white',zorder=5))
plt.axis('equal')
plt.xticks([])
plt.yticks([])
plt.xlim((Lxmin,Lxmax))
plt.ylim((Lymin,Lymax))
plt.draw()
plt.gca().set_aspect('equal', adjustable='box')



fig.colorbar(subplt_FBC5, ticks = [0.,0.5,1.], shrink=0.72, aspect=10, ax=ax1)
plt.subplots_adjust(wspace=0.1,hspace=0.1, left=0.,right=1., top=1., bottom = 0.)


plt.savefig('f_BC5_2D_Without_Title.png',dpi=600)



# =============================================================================
# Plot coupe
# =============================================================================

fig = plt.figure(figsize=(5,1))
# Vue en coupe sur l'axe y=0
x_coupe = np.linspace(Lxmin,Lxmax,100)
y_coupe = 0.*x_coupe
z_coupe = f_BC5(x_coupe,y_coupe,geom)
z_coupe = np.where(z_coupe >= 0., z_coupe, 0.)

ax2 = fig.add_subplot(1,1,1)#,sharex=ax1)
plt.plot(x_coupe,z_coupe,linestyle='solid',c='black')
plt.plot(x_coupe,0.*x_coupe,linestyle='dashed',c='black')
plt.xticks([])
plt.yticks([0.,1.])
plt.xlim((Lxmin,Lxmax))
plt.ylim((-0.1,1.2))
for direction in ['top', 'bottom', 'right']:
    ax2.spines[direction].set_color(None)
plt.subplots_adjust(wspace=0.1,hspace=0.1, left=0.08,right=0.95, top=0.98, bottom = 0.03)



plt.savefig('Coupe_FBC5.png')
tikzplotlib.save('Coupe_FBC5.tex')


# =============================================================================
# 3D graph
# =============================================================================


X = np.arange(Lxmin,Lxmax,0.005)
Y = np.arange(Lymin,Lymax,0.005)
X,Y = np.meshgrid(X,Y)
Z_temp = f_BC5(X,Y,geom)
Z = np.where(Z_temp>0.,Z_temp,0.)

fig = plt.figure()
ax = fig.gca(projection='3d')
surf = ax.plot_surface(X, Y, Z, cmap = cm.viridis,
                       linewidth=0, antialiased=False,
                       rcount = 1000,ccount=1000)
ax.set_zlim(0.,2.)
fig.colorbar(surf, shrink=0.9, aspect=10)
plt.xlabel('$x$')
plt.ylabel('$y$')
#plt.title('$f_{BC}$')
#ax.set_zlabel('$f_{BC}$')
ax.text2D(0.01,0.45,'$f_{BC}$',transform=ax.transAxes)
#ax.set_aspect('equal')

plt.savefig('f_BC5_3D.png')

==> Python_data_figure/Mes_point_result/ModalPINN_VS_DenseMes_2020_11_03-07_48_51__343/Copy_python_script.py <==
# -*- coding: utf-8 -*-
"""
Created on Thu Jul  9 11:07:33 2020

@author: garaya
"""

# =============================================================================
# Import des bibliotheques
# =============================================================================

import numpy as np
import tensorflow as tf
import matplotlib as mpl
mpl.use('Agg')
import matplotlib.pyplot as plt
import datetime
import os
import pickle
from shutil import copyfile
import sys
import GPUtil
import time
import argparse 
from tensorflow.python.client import device_lib

# Code parts
import NN_functions as nnf
import Load_train_data_desync as ltd

filename_data = 'DataMouad/fixed_cylinder_atRe100'
filename_study = 'PINNvsModalPINN/ModalPINN.csv'

t0 = time.time()
# =============================================================================
# matplotlib parameters
# =============================================================================

plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rc('font', size=18)
plt.rc('axes',titlesize=20)
plt.rc('legend',fontsize=18)
plt.rc('figure',titlesize=24)


# =============================================================================
# Out parameters
# =============================================================================

class Tee(object):
    def __init__(self, *files):
        self.files = files
    def write(self, obj):
        for f in self.files:
            f.write(obj)
            f.flush() # If you want the output to be visible immediately
    def flush(self) :
        for f in self.files:
            f.flush()

# =============================================================================
# File copy and folder creation
# =============================================================================
r = np.int(np.ceil(1000*np.random.rand(1)[0]))
d = datetime.datetime.now()
pythonfile = os.path.basename(__file__)
repertoire = 'OutputPythonScript/ModalPINN_VS_DenseMes_'+ d.strftime("%Y_%m_%d-%H_%M_%S") + '__' +str(r)
os.makedirs(repertoire, exist_ok=True)
copyfile(pythonfile,repertoire+'/Copy_python_script.py')


f = open(repertoire+'/out.txt', 'w')
original = sys.stdout
sys.stdout = Tee(sys.stdout, f)
print('Copie fichier et stdout ok')


# Print devices available


list_devices = device_lib.list_local_devices()
print('Devices available')
print(list_devices)

# =============================================================================
# Set arguments passed through bash
# =============================================================================

parser = argparse.ArgumentParser()

parser.add_argument('--Tmax',type=float,default=None,help="Define the max time allowed for optimisation (in hours)")
parser.add_argument('--Nmodes',type=int,default=2,help="Number of modes, including null frequency")
parser.add_argument('--Nmes',type=int,default=5000,help="Number of measurement points to provide for optimisation")
parser.add_argument('--Nint',type=int,default=50000,help="Number of computing points to provide for equation evaluation during optimisation")
parser.add_argument('--LossModes',action="store_true",default=False,help="Use of modal equations during optimisation")
parser.add_argument('--multigrid',action="store_true",default=False,help="Use of multi grid")
parser.add_argument('--Ngrid',type=int,default=1,help="Number of batch for Adam optimization")
parser.add_argument('--NgridTurn',type=int,default=1000,help="Number of iterations between each batch changement")
parser.add_argument('--Noise',type=float,default=0.,help="Define standard deviation of gaussian noise added to measurements")
parser.add_argument('--WidthLayer',type=int,default=20.,help="Number of neurons per layer and per mode")

args = parser.parse_args()

print('Args passed to python script')
print('Tmax '+str(args.Tmax)+' (h)')
print('Nmodes %d' % (args.Nmodes))
print('Nmes %d' % (args.Nmes))
print('Nint %d' % (args.Nint))
print('Use Loss Modes : ' + str(args.LossModes))
print('Multigrid : '+str(args.multigrid))
print('Ngrid : '+str(args.Ngrid))
print('Ngrid Turn : '+str(args.NgridTurn))
print('STD Noise : %.2e' % (args.Noise))
print('Neurons per layer : %.2e' % (args.WidthLayer))

# =============================================================================
# Physical parameters 
# =============================================================================

Re = 100.
Lxmin = -4. #-40.
Lxmax = 8. #120.
Lx = Lxmax-Lxmin
Lymin = -4. #-60.
Lymax = 4. #60.
Ly = Lymax-Lymin
x_c = 0.
y_c = 0.
r_c = 0.5
d = 2.*r_c
u_in = 1.
rho_0 = 1.

omega_0 = 1.036

geom = [Lxmin,Lxmax,Lymin,Lymax,x_c,y_c,r_c]

def xbc5(s):
    return x_c + r_c*tf.cos(2*np.pi*s)
def ybc5(s):
    return y_c + r_c*tf.sin(2*np.pi*s)

# =============================================================================
# Choix de discretisation
# =============================================================================

Nmodes = args.Nmodes

Nmes = args.Nmes
Nint = args.Nint
Nbc = 1000
multigrid = args.multigrid
Ngrid = args.Ngrid
NgridTurn = args.NgridTurn
stdNoise = args.Noise

list_omega = np.asarray([k*omega_0 for k in range(Nmodes)]) 

layers = [2,args.WidthLayer*Nmodes,args.WidthLayer*Nmodes,Nmodes]

# =============================================================================
# Training tracking variables
# =============================================================================

global it
global listeErrTimeSerie
global listeErrValidTimeSerie

it=0
listeErrTimeSerie = []
listeErrValidTimeSerie = []

plot_config = False

if args.Tmax==None:
    Tmax = None  #0.5*3600 #8h
else:
    Tmax = 3600*args.Tmax
#AdamTmax = 5*3600 # max training time (s)

# =============================================================================
# Declaration des placeholder
# =============================================================================

Nxpitot = 40
Ncyl = 30
Ntimes = 201

x_tf_int = tf.compat.v1.placeholder(dtype=tf.float32,shape=[None,1])
y_tf_int = tf.compat.v1.placeholder(dtype=tf.float32,shape=[None,1])
t_tf_int = tf.compat.v1.placeholder(dtype=tf.float32,shape=[None,1])

x_tf_mes = tf.compat.v1.placeholder(dtype=tf.float32,shape=[None,1])
y_tf_mes = tf.compat.v1.placeholder(dtype=tf.float32,shape=[None,1])
t_tf_mes = tf.compat.v1.placeholder(dtype=tf.float32,shape=[None,1])
u_tf_mes = tf.compat.v1.placeholder(dtype=tf.float32,shape=[None,1])
v_tf_mes = tf.compat.v1.placeholder(dtype=tf.float32,shape=[None,1])
p_tf_mes = tf.compat.v1.placeholder(dtype=tf.float32,shape=[None,1])

# Pitot
x_tf_mes_pitot = tf.compat.v1.placeholder(dtype=tf.float32,shape=[Ntimes*Nxpitot,1])
y_tf_mes_pitot = tf.compat.v1.placeholder(dtype=tf.float32,shape=[Ntimes*Nxpitot,1])
t_tf_mes_pitot = tf.compat.v1.placeholder(dtype=tf.float32,shape=[Ntimes*Nxpitot,1])
u_tf_mes_pitot = tf.compat.v1.placeholder(dtype=tf.float32,shape=[Ntimes*Nxpitot,1])
v_tf_mes_pitot = tf.compat.v1.placeholder(dtype=tf.float32,shape=[Ntimes*Nxpitot,1])
p_tf_mes_pitot = tf.compat.v1.placeholder(dtype=tf.float32,shape=[Ntimes*Nxpitot,1])


Delta_phi_np_pitot = 0.*np.random.uniform(low=0.0,high=2*np.pi/omega_0, size=Nxpitot)
Delta_phi_tf_pitot = tf.constant(Delta_phi_np_pitot,dtype=tf.float32,shape=[Nxpitot])


t_tf_mes_pitot_unflatten = tf.reshape(t_tf_mes_pitot,[Ntimes,Nxpitot])
t_tf_mes_pitot_resync_unflatten = tf.convert_to_tensor([[ t_tf_mes_pitot_unflatten[t,k] - Delta_phi_tf_pitot[k] for k in range(Nxpitot)] for t in range(Ntimes)])
t_tf_mes_pitot_resync = tf.reshape(t_tf_mes_pitot_resync_unflatten,[Ntimes*Nxpitot,1]) 

# Cylindre
x_tf_mes_cyl = tf.compat.v1.placeholder(dtype=tf.float32,shape=[None,1])
y_tf_mes_cyl = tf.compat.v1.placeholder(dtype=tf.float32,shape=[None,1])
t_tf_mes_cyl = tf.compat.v1.placeholder(dtype=tf.float32,shape=[None,1])
p_tf_mes_cyl = tf.compat.v1.placeholder(dtype=tf.float32,shape=[None,1])


# Border
s_tf = tf.compat.v1.placeholder(dtype=tf.float32,shape=[None,1])
one_s_tf = tf.compat.v1.placeholder(dtype=tf.float32,shape=[None,1])


w_tf = tf.constant(list_omega,dtype=tf.float32,shape=[Nmodes])


# =============================================================================
# Model construction
# =============================================================================

w_u,b_u = nnf.initialize_NN(layers)
w_v,b_v = nnf.initialize_NN(layers)
w_p,b_p = nnf.initialize_NN(layers)

# repertoire= 'OutputPythonScript/ModalPINN_VS_ExpMes_2020_08_03-14_40_40__215'
# filename_restore = repertoire + '/DNN2_40_40_2_tanh.pickle'
# w_u,b_u,w_v,b_v,w_p,b_p = nnf.restore_NN(layers,filename_restore)

def fluid_u(x,y):
    return nnf.out_nn_modes_uv(x,y,w_u,b_u,geom)

def fluid_u_t(x,y,t):
    return nnf.NN_time_uv(x,y,t,w_u,b_u,geom,omega_0)

def fluid_v(x,y):
    return nnf.out_nn_modes_uv(x,y,w_v,b_v,geom)

def fluid_v_t(x,y,t):
    return nnf.NN_time_uv(x,y,t,w_v,b_v,geom,omega_0)

def fluid_p(x,y):
    return nnf.out_nn_modes_p(x,y,w_p,b_p)

def fluid_p_t(x,y,t):
    return nnf.NN_time_p(x,y,t,w_p,b_p,omega_0)

# =============================================================================
# Forces on cylinder
# =============================================================================

def force_cylinder_flatten(t):
    '''
    t : tf.float32 tensor shape [Nt,1]  
    ----
    return
    fx_tf,fy_tf :  tf.float32 tensor of shape [Nt,] containing averaged horizontal force on cylinder at time t
    '''
    Nt = int(t.shape[0])
    Ns = 1000
    s_cyl = tf.random.uniform([Ns,1], minval=0., maxval = 1., dtype = tf.float32)*tf.transpose(1+0.*t)
    s_cyl_r = tf.reshape(s_cyl,[Nt*Ns,1])
    x_cyl_r = tf.reshape(xbc5(s_cyl_r),[Nt*Ns,1])
    y_cyl_r = tf.reshape(ybc5(s_cyl_r),[Nt*Ns,1])
    t_cyl = (1.+0*s_cyl)*tf.transpose(t)
    t_cyl_r = tf.reshape(t_cyl,[Nt*Ns,1])
    
    u = fluid_u_t(x_cyl_r,y_cyl_r,t_cyl_r)
    v = fluid_v_t(x_cyl_r,y_cyl_r,t_cyl_r)
    p = fluid_p_t(x_cyl_r,y_cyl_r,t_cyl_r)
    
    u_x = tf.gradients(u, x_cyl_r)[0]
    u_y = tf.gradients(u, y_cyl_r)[0]
    u_xx = tf.gradients(u_x, x_cyl_r)[0]
    u_yy = tf.gradients(u_y, y_cyl_r)[0]
    
    v_x = tf.gradients(v, x_cyl_r)[0]
    v_y = tf.gradients(v, y_cyl_r)[0]
    v_xx = tf.gradients(v_x, x_cyl_r)[0]
    v_yy = tf.gradients(v_y, y_cyl_r)[0]
    
    
    nx_base = - tf.gradients(y_cyl_r, s_cyl_r)[0]
    ny_base = tf.gradients(x_cyl_r, s_cyl_r)[0]
    normalisation = tf.sqrt(tf.square(nx_base) + tf.square(ny_base))
    nx = nx_base/normalisation
    ny = ny_base/normalisation
    
    fx_tf_local = -p*nx + 2.*(1./Re)*u_x*nx + (1./Re)*(u_y+v_x)*ny
    fy_tf_local = -p*ny + 2.*(1./Re)*v_y*ny + (1./Re)*(u_y+v_x)*nx
    
    # Reshape en [Ns,Nt]
    fx_tf_local_r2 = tf.reshape(fx_tf_local,[Ns,Nt])
    fy_tf_local_r2 = tf.reshape(fy_tf_local,[Ns,Nt])
    
    fx_tf = -2.*np.pi*r_c*tf.reduce_mean(fx_tf_local_r2,axis=0)
    fy_tf = -2.*np.pi*r_c*tf.reduce_mean(fy_tf_local_r2,axis=0)
    
    return fx_tf,fy_tf


# =============================================================================
# Definition of functions for loss
# =============================================================================

def loss_int_mode(x,y):
    '''
    Parameters
    ----------
    x,y : float 32 tensor [Nint,1]
    
    Returns
    -------
    Error on modal equations

    '''
    all_u = fluid_u(x,y)
    all_v = fluid_v(x,y)
    all_p = fluid_p(x,y)
    
#    one = tf.transpose(0.*tf.complex(x,0.) + 1.)
    one = tf.transpose(0.*x + 1.)
    
    def customgrad(fgrad,xgrad):
        '''
        Prend en entrée un tenseur de dimension [1,Nint,N+1] de type complex64
        Retourne un tenseur de même dimension et type
        '''
        fgrad_xgrad =  [tf.complex(tf.gradients(tf.real(fgrad[:,:,k]), xgrad, grad_ys = one)[0],tf.gradients(tf.imag(fgrad[:,:,k]), xgrad, grad_ys = one)[0]) for k in range(Nmodes)]
        return tf.transpose(tf.convert_to_tensor(fgrad_xgrad), perm=[2,1,0])
    
    all_u_x = customgrad(all_u,x)
    all_u_y = customgrad(all_u,y)
    
    all_v_x = customgrad(all_v,x)
    all_v_y = customgrad(all_v,y)
    
    all_p_x = customgrad(all_p,x)
    all_p_y = customgrad(all_p,y)
    
    all_u_xx = customgrad(all_u_x,x)
    all_u_yy = customgrad(all_u_y,y)
    
    all_v_xx = customgrad(all_v_x,x)
    all_v_yy = customgrad(all_v_y,y)
    
    # Equation de conervsation de la qte de mvt selon x
    f_u = tf.transpose(tf.convert_to_tensor([tf.complex(0.,k*omega_0)*all_u[:,:,k] for k in range(Nmodes)]), perm=[1,2,0])
    f_u += all_p_x
    f_u += (-1./Re)*(all_u_xx + all_u_yy)
    
    f_u_4a = [tf.reduce_sum(tf.convert_to_tensor([all_u[:,:,l]*all_u_x[:,:,k-l] for l in range(k+1)]), axis = 0) for k in range(Nmodes)]
    f_u += tf.transpose(tf.convert_to_tensor(f_u_4a), perm = [1,2,0])
    
    f_u_4b = [tf.reduce_sum(tf.convert_to_tensor([all_v[:,:,l]*all_u_y[:,:,k-l] for l in range(k+1)]), axis = 0) for k in range(Nmodes)]
    f_u += tf.transpose(tf.convert_to_tensor(f_u_4b), perm = [1,2,0])
    
    f_u_5a = [tf.reduce_sum(tf.convert_to_tensor([all_u[:,:,l]*tf.conj(all_u_x[:,:,l-k]) for l in range(k+1,Nmodes)]),axis=0) for k in range(Nmodes)]
    f_u_5a[-1] = f_u_5a[-2]*0.
    f_u += tf.transpose(tf.convert_to_tensor(f_u_5a), perm=[1,2,0])
    
    f_u_5b = [tf.reduce_sum(tf.convert_to_tensor([tf.conj(all_u[:,:,l-k])*all_u_x[:,:,l] for l in range(k+1,Nmodes)]),axis=0) for k in range(Nmodes)]
    f_u_5b[-1] = f_u_5b[-2]*0.
    f_u += tf.transpose(tf.convert_to_tensor(f_u_5b), perm=[1,2,0])

    f_u_5c = [tf.reduce_sum(tf.convert_to_tensor([all_v[:,:,l]*tf.conj(all_u_y[:,:,l-k]) for l in range(k+1,Nmodes)]),axis=0) for k in range(Nmodes)]
    f_u_5c[-1] = f_u_5c[-2]*0.
    f_u += tf.transpose(tf.convert_to_tensor(f_u_5c), perm=[1,2,0])
    
    f_u_5d = [tf.reduce_sum(tf.convert_to_tensor([tf.conj(all_v[:,:,l-k])*all_u_y[:,:,l] for l in range(k+1,Nmodes)]),axis=0) for k in range(Nmodes)]
    f_u_5d[-1] = f_u_5d[-2]*0.
    f_u += tf.transpose(tf.convert_to_tensor(f_u_5d), perm=[1,2,0])    
    
    #f_u = f_u_1 + f_u_2 + f_u_3 + f_u_4a + f_u_4b + f_u_5a + f_u_5b + f_u_5c + f_u_5d
    f_u = tf.reduce_sum(nnf.square_norm(f_u), axis=2)
    
    # Equation de conervsation de la qte de mvt selon y
    f_v = tf.transpose(tf.convert_to_tensor([tf.complex(0.,k*omega_0)*all_v[:,:,k] for k in range(Nmodes)]), perm=[1,2,0])
    f_v += all_p_y
    f_v += (-1./Re)*(all_v_xx + all_v_yy)
    
    f_v_4a = [tf.reduce_sum(tf.convert_to_tensor([all_u[:,:,l]*all_v_x[:,:,k-l] for l in range(k+1)]), axis = 0) for k in range(Nmodes)]
    f_v += tf.transpose(tf.convert_to_tensor(f_v_4a), perm = [1,2,0])
    
    f_v_4b = [tf.reduce_sum(tf.convert_to_tensor([all_v[:,:,l]*all_v_y[:,:,k-l] for l in range(k+1)]), axis = 0) for k in range(Nmodes)]
    f_v += tf.transpose(tf.convert_to_tensor(f_v_4b), perm = [1,2,0])
    
    f_v_5a = [tf.reduce_sum(tf.convert_to_tensor([all_u[:,:,l]*tf.conj(all_v_x[:,:,l-k]) for l in range(k+1,Nmodes)]),axis=0) for k in range(Nmodes)]
    f_v_5a[-1] = f_v_5a[-2]*0.
    f_v += tf.transpose(tf.convert_to_tensor(f_v_5a), perm=[1,2,0])
    
    f_v_5b = [tf.reduce_sum(tf.convert_to_tensor([tf.conj(all_u[:,:,l-k])*all_v_x[:,:,l] for l in range(k+1,Nmodes)]),axis=0) for k in range(Nmodes)]
    f_v_5b[-1] = f_v_5b[-2]*0.  #quand k=N, k+1 > N
    f_v += tf.transpose(tf.convert_to_tensor(f_v_5b), perm=[1,2,0])

    f_v_5c = [tf.reduce_sum(tf.convert_to_tensor([all_v[:,:,l]*tf.conj(all_v_y[:,:,l-k]) for l in range(k+1,Nmodes)]),axis=0) for k in range(Nmodes)]
    f_v_5c[-1] = f_v_5c[-2]*0.
    f_v += tf.transpose(tf.convert_to_tensor(f_v_5c), perm=[1,2,0])
    
    f_v_5d = [tf.reduce_sum(tf.convert_to_tensor([tf.conj(all_v[:,:,l-k])*all_v_y[:,:,l] for l in range(k+1,Nmodes)]),axis=0) for k in range(Nmodes)]
    f_v_5d[-1] = f_v_5d[-2]*0.
    f_v += tf.transpose(tf.convert_to_tensor(f_v_5d), perm=[1,2,0])    
    
#    f_v = f_v_1 + f_v_2 + f_v_3 + f_v_4a + f_v_4b + f_v_5a + f_v_5b + f_v_5c + f_v_5d
    f_v = tf.reduce_sum(nnf.square_norm(f_v), axis=2)
    
    
    
    # Equation de conservation de la masse
    div_u = all_u_x + all_v_y
    div_u = tf.reduce_sum(nnf.square_norm(div_u), axis=2)
    
    
    return div_u + f_u + f_v


def loss_int_time(x,y,t):
    '''
    Parameters
    ----------
    x,y,t : float 32 tensor [Nint,1]

    Returns
    -------
    Return [Nint,1] tensor containing square error on NS equations
    '''
    u = fluid_u_t(x,y,t)
    v = fluid_v_t(x,y,t)
    p = fluid_p_t(x,y,t)
    
    u_t = tf.gradients(u,t)[0]
    v_t = tf.gradients(v,t)[0]
    
    u_x = tf.gradients(u, x)[0]
    u_y = tf.gradients(u, y)[0]
    u_xx = tf.gradients(u_x, x)[0]
    u_yy = tf.gradients(u_y, y)[0]
    
    v_x = tf.gradients(v, x)[0]
    v_y = tf.gradients(v, y)[0]
    v_xx = tf.gradients(v_x, x)[0]
    v_yy = tf.gradients(v_y, y)[0]
    
    p_x = tf.gradients(p, x)[0]
    p_y = tf.gradients(p, y)[0]

    f_u = u_t + (u*u_x + v*u_y) + p_x - (1./Re)*(u_xx + u_yy) 
    f_v = v_t + (u*v_x + v*v_y) + p_y - (1./Re)*(v_xx + v_yy)
    div_u = u_x + v_y
    
    return tf.square(f_u)+tf.square(f_v)+tf.square(div_u)


def loss_mes(xmes,ymes,tmes,umes,vmes,pmes):
    '''
    xmes,ymes,tmes,umes,vmes,pmes : [Nmes,1] tf.float32 tensor
    Return [Nmes,1] tf.float32 tensor containing square difference to measurements 
    '''
    u_DNN = fluid_u_t(xmes,ymes,tmes)
    v_DNN = fluid_v_t(xmes,ymes,tmes)
    p_DNN = fluid_p_t(xmes,ymes,tmes)
    
    return tf.square(u_DNN-umes) + tf.square(v_DNN-vmes) + tf.square(p_DNN-pmes)

def loss_mes_uv(xmes,ymes,tmes,umes,vmes):
    '''
    xmes,ymes,tmes,umes,vmes : [Nmes,1] tf.float32 tensor
    Return [Nmes,1] tf.float32 tensor containing square difference to measurements of velocity
    '''
    u_DNN = fluid_u_t(xmes,ymes,tmes)
    v_DNN = fluid_v_t(xmes,ymes,tmes)
    
    return tf.square(u_DNN-umes) + tf.square(v_DNN-vmes)

def loss_mes_p(xmes,ymes,tmes,pmes):
    '''
    xmes,ymes,tmes,pmes : [Nmes,1] tf.float32 tensor
    Return [Nmes,1] tf.float32 tensor containing square difference to measurements 
    '''
    p_DNN = fluid_p_t(xmes,ymes,tmes)
    
    return tf.square(p_DNN-pmes)


def loss_BC(s):
    '''
    Return erreur on u=v=0 on cylinder border for each mode
    Input s : [Nbc,1] tf.float32 tensor of coordinates \in [0,1]
    Output : [] tf.float32 real positive number
    '''    
    x = xbc5(s)
    y = ybc5(s)
    u_k = fluid_u(x,y)
    v_k = fluid_v(x,y)
    
    err = tf.convert_to_tensor([nnf.square_norm(u_k[0,:,k]) + nnf.square_norm(v_k[0,:,k]) for k in range(Nmodes)])
    
    return tf.reduce_sum(tf.reduce_mean(err,axis=1))


# =============================================================================
# Training loss creation
# =============================================================================


Loss_int_mode_wrap = tf.reduce_mean(loss_int_mode(x_tf_int, y_tf_int))

Loss_mes = tf.reduce_mean(loss_mes(x_tf_mes,y_tf_mes,t_tf_mes,u_tf_mes,v_tf_mes,p_tf_mes))

Loss_int_time_wrap = tf.reduce_mean(loss_int_time(x_tf_int, y_tf_int ,t_tf_int))

Loss_mes_pitot = tf.reduce_mean(loss_mes_uv(x_tf_mes_pitot,y_tf_mes_pitot,t_tf_mes_pitot_resync,u_tf_mes_pitot,v_tf_mes_pitot))
Loss_mes_pitot_desync = tf.reduce_mean(loss_mes_uv(x_tf_mes_pitot,y_tf_mes_pitot,t_tf_mes_pitot,u_tf_mes_pitot,v_tf_mes_pitot))

Loss_mes_cyl = tf.reduce_mean(loss_mes_p(x_tf_mes_cyl,y_tf_mes_cyl,t_tf_mes_cyl,p_tf_mes_cyl))

Loss_mes_exp =  Loss_mes_pitot + Loss_mes_cyl


if args.LossModes:
    Loss = Loss_int_mode_wrap + Loss_mes
else:
    Loss = Loss_int_time_wrap + Loss_mes

# =============================================================================
# Optimizer configuration
# =============================================================================

opt_LBFGS = nnf.declare_LBFGS(Loss)

opt_Adam = nnf.declare_Adam(Loss, lr=1e-5)

sess = nnf.declare_init_session()


# =============================================================================
# GPU use before loading data
# =============================================================================
print('GPU use before loading data')
GPUtil.showUtilization()

# =============================================================================
# Data set preparation
# =============================================================================

#x_int,y_int,t_int,s_train,xmes_pitot,ymes_pitot,tmes_pitot,umes_pitot,vmes_pitot,pmes_pitot,xmes_cyl,ymes_cyl,tmes_cyl,umes_cyl,vmes_cyl,pmes_cyl,Delta_phi_np_pitot_applied = ltd.training_dict(Nmes,Nint,Nbc,filename_data,geom,Tintmax=1e2,data_selection = 'cylinder_pitot',desync=False, multigrid=multigrid,Ngrid=Ngrid,stdNoise=stdNoise)
x_int,y_int,t_int,s_train,xmes,ymes,tmes,umes,vmes,pmes = ltd.training_dict(Nmes,Nint,Nbc,filename_data,geom,Tintmax=1e2,data_selection = 'all',desync=False, multigrid=multigrid,Ngrid=Ngrid,stdNoise=stdNoise,cut=True)
Nmes = len(xmes)
Tmin = 400.


# if multigrid:
#     tf_dict = []
#     for k in range(Ngrid):
#         tf_dict_temp = {x_tf_int : np.reshape(x_int[k],(Nint,1)),
#          y_tf_int : np.reshape(y_int[k],(Nint,1)),
#          t_tf_int : np.reshape(t_int[k],(Nint,1)),
#          s_tf : np.reshape(s_train,(Nbc,1)),
#          x_tf_mes_cyl : np.reshape(xmes_cyl,(Ncyl,1)),
#          y_tf_mes_cyl : np.reshape(ymes_cyl,(Ncyl,1)),
#          p_tf_mes_cyl : np.reshape(pmes_cyl,(Ncyl,1)),
#          t_tf_mes_cyl : np.reshape(tmes_cyl,(Ncyl,1)),
#          x_tf_mes_pitot : np.reshape(xmes_pitot,(Npitot,1)),
#          y_tf_mes_pitot : np.reshape(ymes_pitot,(Npitot,1)),
#          u_tf_mes_pitot : np.reshape(umes_pitot,(Npitot,1)),
#          v_tf_mes_pitot : np.reshape(vmes_pitot,(Npitot,1)),
#          p_tf_mes_pitot : np.reshape(pmes_pitot,(Npitot,1)),
#          t_tf_mes_pitot : np.reshape(tmes_pitot,(Npitot,1)),
#          }
#         tf_dict.append(tf_dict_temp)
    
# else:      
#     tf_dict = {x_tf_int : np.reshape(x_int,(Nint,1)),
#          y_tf_int : np.reshape(y_int,(Nint,1)),
#          t_tf_int : np.reshape(t_int,(Nint,1)),
#          s_tf : np.reshape(s_train,(Nbc,1)),
#          x_tf_mes_cyl : np.reshape(xmes_cyl,(Ncyl,1)),
#          y_tf_mes_cyl : np.reshape(ymes_cyl,(Ncyl,1)),
#          p_tf_mes_cyl : np.reshape(pmes_cyl,(Ncyl,1)),
#          t_tf_mes_cyl : np.reshape(tmes_cyl,(Ncyl,1)),
#          x_tf_mes_pitot : np.reshape(xmes_pitot,(Npitot,1)),
#          y_tf_mes_pitot : np.reshape(ymes_pitot,(Npitot,1)),
#          u_tf_mes_pitot : np.reshape(umes_pitot,(Npitot,1)),
#          v_tf_mes_pitot : np.reshape(vmes_pitot,(Npitot,1)),
#          p_tf_mes_pitot : np.reshape(pmes_pitot,(Npitot,1)),
#          t_tf_mes_pitot : np.reshape(tmes_pitot,(Npitot,1))
#          }

if multigrid:
    tf_dict = []
    for k in range(Ngrid):
        tf_dict_temp = {x_tf_int : np.reshape(x_int[k],(Nint,1)),
          y_tf_int : np.reshape(y_int[k],(Nint,1)),
          t_tf_int : np.reshape(t_int[k],(Nint,1)),
          s_tf : np.reshape(s_train,(Nbc,1)),
          x_tf_mes : np.reshape(xmes,(Nmes,1)),
          y_tf_mes : np.reshape(ymes,(Nmes,1)),
          p_tf_mes : np.reshape(pmes,(Nmes,1)),
          t_tf_mes : np.reshape(tmes,(Nmes,1)),
          u_tf_mes : np.reshape(umes,(Nmes,1)),
          v_tf_mes : np.reshape(vmes,(Nmes,1))
          }
        tf_dict.append(tf_dict_temp)
    
else:      
    tf_dict = {x_tf_int : np.reshape(x_int,(Nint,1)),
          y_tf_int : np.reshape(y_int,(Nint,1)),
          t_tf_int : np.reshape(t_int,(Nint,1)),
          s_tf : np.reshape(s_train,(Nbc,1)),
          x_tf_mes : np.reshape(xmes,(Nmes,1)),
          y_tf_mes : np.reshape(ymes,(Nmes,1)),
          p_tf_mes : np.reshape(pmes,(Nmes,1)),
          t_tf_mes : np.reshape(tmes,(Nmes,1)),
          u_tf_mes : np.reshape(umes,(Nmes,1)),
          v_tf_mes : np.reshape(vmes,(Nmes,1))
          }


x_int_valid,y_int_valid,t_int_valid,s_train,xmes_valid,ymes_valid,tmes_valid,umes_valid,vmes_valid,pmes_valid = ltd.training_dict(10*Nmes,10*Nint,Nbc,filename_data,geom,Tintmax=1e2,cut=True)
Nmesvalid = len(xmes_valid)

tf_dict_valid = {x_tf_int : np.reshape(x_int_valid,(10*Nint,1)),
     y_tf_int : np.reshape(y_int_valid,(10*Nint,1)),
     t_tf_int : np.reshape(t_int_valid,(10*Nint,1)),
     s_tf : np.reshape(s_train,(Nbc,1)),
     x_tf_mes : np.reshape(xmes_valid,(Nmesvalid,1)),
     y_tf_mes : np.reshape(ymes_valid,(Nmesvalid,1)),
     u_tf_mes : np.reshape(umes_valid,(Nmesvalid,1)),
     v_tf_mes : np.reshape(vmes_valid,(Nmesvalid,1)),
     p_tf_mes : np.reshape(pmes_valid,(Nmesvalid,1)),
     t_tf_mes : np.reshape(tmes_valid,(Nmesvalid,1))}


# =============================================================================
# GPU use after loading data
# =============================================================================
print('GPU use after loading data')
GPUtil.showUtilization()


# =============================================================================
# Entrainement
# =============================================================================


nnf.print_bar()
print('Start of training')

t1 = time.time()
print('Start of training after %d s'%(t1-t0))
nnf.model_train_scipy(opt_LBFGS,sess,Loss,tf_dict[0],nnf.callback)

t2 = time.time()
print('L-BFGS-B training ended after %d s'%(t2-t1))

AdamTmax = Tmax-(t2-t0)
nnf.model_train_Adam(opt_Adam,sess,Loss,liste_tf_dict=tf_dict,Nit=1e5,tolAdam=1e-3,it=it,itdisp=100,maxTime=AdamTmax,multigrid=multigrid,NgridTurn=NgridTurn)
t3 = time.time()
print('Adam training ended after %d s'%(t3-t2))

# =============================================================================
# GPU use after trai ing
# =============================================================================
print('GPU use after training')
GPUtil.showUtilization()


print('End of training')

# =============================================================================
# Print des erreurs
# =============================================================================



nnf.print_bar()
print('Error details')
nnf.print_bar()

print('')
nnf.tf_print('Border',loss_BC(s_tf),sess,tf_dict[0]) #ok
nnf.tf_print('Loss eqs. modes',Loss_int_mode_wrap,sess,tf_dict[0]) #ok
nnf.tf_print('Loss eqs. int time',Loss_int_time_wrap,sess,tf_dict[0]) #ok
nnf.tf_print('Loss eqs. int time',Loss_int_time_wrap,sess,tf_dict[0]) #ok
nnf.tf_print('Loss mesures training',Loss_mes,sess,tf_dict[0])
nnf.tf_print('Loss mesures validation',Loss_mes,sess,tf_dict_valid)

# print('Validation Resync')
# Delta_phi_tf_pitot_found_o = sess.run(Delta_phi_tf_pitot)
# err_rms_resync = np.sqrt(np.mean(np.square((r_div_eucli(Delta_phi_tf_pitot_found_o-Delta_phi_np_pitot_applied,2*np.pi/omega_0)))))
# err_rms_resync_normalized = err_rms_resync/np.sqrt(np.mean(np.square(Delta_phi_np_pitot_applied)))
# print('Err RMS Resynchro : %.3e'%(err_rms_resync))
# print('Err RMS Resynchro normalized : %.3e'%(err_rms_resync_normalized))

# # Plot répartition des  erreurs de resyncro
# xpitot = np.reshape(xmes_pitot,[Ntimes,Nxpitot])[0,:]
# ypitot = np.reshape(ymes_pitot,[Ntimes,Nxpitot])[0,:]
# err_resync_pitot = r_div_eucli(Delta_phi_tf_pitot_found_o-Delta_phi_np_pitot_applied,2*np.pi/omega_0)

# size_resync = np.log10(err_resync_pitot)

# plt.figure()
# plt.scatter(xpitot,ypitot,c=np.log10(err_resync_pitot),marker='o',s=1.+size_resync)
# plt.colorbar()
# plt.scatter(xmes_cyl,ymes_cyl,c='black',marker='.',s=1.)
# plt.xlabel('$x$')
# plt.ylabel('$y$')
# plt.axis('equal')
# plt.xlim((Lxmin,Lxmax))
# plt.ylim((Lymin,Lymax))
# plt.title('Synchronisation error - log')
# plt.tight_layout()
# plt.savefig(repertoire+'/resync_err.png')
# plt.close()

# Validation resync
# t_tf_mes_pitot_resync_o = sess.run(t_tf_mes_pitot_resync,tf_dict)
# tmes_pitot_base = np.asarray([t*np.ones(40) for t in times])
# tmes_pitot_base = np.ndarray.flatten(tmes_pitot_base)
# np.sqrt(np.mean(np.square(tmes_pitot_base-t_tf_mes_pitot_resync_o))/np.mean(np.square(tmes_pitot_base)))


# =============================================================================
# Save NN Model
# =============================================================================

print('Saving NN Model...')

str_layers_fluid = [str(j) for j in layers]
filename_fluid = repertoire + '/DNN' + '_'.join(str_layers_fluid) + '_tanh.pickle'

Data_fluid = sess.run([w_u,b_u,w_v,b_v,w_p,b_p])
pcklfile_fluide = open(filename_fluid,'ab+')
pickle.dump(Data_fluid,pcklfile_fluide)
pcklfile_fluide.close()
print('Model exported in '+repertoire)



# =============================================================================
# Difference between founded mode and modal projection from data
# =============================================================================

# Import from data
pcklfilenamemode = 'DataMouad/Save_6_modes_from_data.pickle'
pcklfilemode = open(pcklfilenamemode,'rb')
# Data_modes = [times,nodes_X,nodes_Y,u,v,p]
times_modesdata,nodes_X_modesdata,nodes_Y_modesdata,u_modesdata,v_modesdata,p_modesdata = pickle.load(pcklfilemode)
pcklfilemode.close()

Nint_modesdata = len(nodes_X_modesdata[0,0,:])
tf_dict_modesdata = {
    x_tf_int : np.reshape(nodes_X_modesdata[0,0,:],(Nint_modesdata,1)),
    y_tf_int : np.reshape(nodes_Y_modesdata[0,0,:],(Nint_modesdata,1))}

u_DNN_modesdata, v_DNN_modesdata, p_DNN_modesdata = sess.run([fluid_u(x_tf_int,y_tf_int),fluid_v(x_tf_int,y_tf_int),fluid_p(x_tf_int,y_tf_int)],tf_dict_modesdata)

                       
for k in range(Nmodes):
    if k==0:
        diff_u = np.mean(np.square(np.real(u_DNN_modesdata[0,:,k] - u_modesdata[:,k])))/np.sqrt(np.mean(np.square(np.real(u_modesdata[:,k]))))
        diff_v = np.mean(np.square(np.real(v_DNN_modesdata[0,:,k] - v_modesdata[:,k])))/np.sqrt(np.mean(np.square(np.real(v_modesdata[:,k]))))
        diff_p = np.mean(np.square(np.real(p_DNN_modesdata[0,:,k] - p_modesdata[:,k])))/np.sqrt(np.mean(np.square(np.real(p_modesdata[:,k]))))
    else:
        #diff_u = np.mean(nnf.square_norm_np(u_DNN_modesdata[0,:,k]/np.sqrt(np.mean(nnf.square_norm_np(u_DNN_modesdata[0,:,k]))) - u_modesdata[:,k]/np.sqrt(np.mean(nnf.square_norm_np(u_modesdata[:,k])))))
        diff_u = np.mean(nnf.square_norm_np(u_DNN_modesdata[0,:,k] - u_modesdata[:,k]))/np.sqrt(np.mean(nnf.square_norm_np(u_modesdata[:,k])))
        diff_v = np.mean(nnf.square_norm_np(v_DNN_modesdata[0,:,k] - v_modesdata[:,k]))/np.sqrt(np.mean(nnf.square_norm_np(v_modesdata[:,k])))
        diff_p = np.mean(nnf.square_norm_np(p_DNN_modesdata[0,:,k] - p_modesdata[:,k]))/np.sqrt(np.mean(nnf.square_norm_np(p_modesdata[:,k])))
    nnf.print_bar()
    print('Mode k = %d - Normalized Delta u_k = %.3e'%(k,diff_u))
    print('Mode k = %d - Normalized Delta v_k = %.3e'%(k,diff_v))
    print('Mode k = %d - Normalized Delta p_k = %.3e'%(k,diff_p))

# =============================================================================
# Save Data mode pour figures
# =============================================================================


print('Saving Modes data...')

filename_Modes = repertoire + '/Modes_uv_p_data.pickle'

pcklfile_Modes = open(filename_Modes,'ab+')
Modes_data = [nodes_X_modesdata[0,0,:],nodes_Y_modesdata[0,0,:],u_DNN_modesdata[0,:,:],v_DNN_modesdata[0,:,:],p_DNN_modesdata[0,:,:],u_modesdata,v_modesdata,p_modesdata]
pickle.dump(Modes_data,pcklfile_Modes)
pcklfile_Modes.close()
print('Modes data exported in '+repertoire)



# =============================================================================
# Plot des modes
# =============================================================================


for k in range(Nmodes):
    nnf.tf_plot_scatter_complex(x_tf_int[:,0],y_tf_int[:,0],fluid_u(x_tf_int,y_tf_int)[0,:,k],
                        sess,
                        title='u Mode '+str(k),
                        xlabel='$x$',ylabel='$y$',
                        tf_dict=tf_dict_valid)
    plt.savefig(repertoire+'/u_mode_'+str(k)+'.png')
    plt.close()
    


for k in range(Nmodes):
    nnf.tf_plot_scatter_complex(x_tf_int[:,0],y_tf_int[:,0],fluid_v(x_tf_int,y_tf_int)[0,:,k],
                        sess,
                        title='v Mode '+str(k),
                        xlabel='$x$',ylabel='$y$',
                        tf_dict=tf_dict_valid)
    plt.savefig(repertoire+'/v_mode_'+str(k)+'.png')
    plt.close()

for k in range(Nmodes):
    nnf.tf_plot_scatter_complex(x_tf_int[:,0],y_tf_int[:,0],fluid_p(x_tf_int,y_tf_int)[0,:,k],
                        sess,
                        title='p Mode '+str(k),
                        xlabel='$x$',ylabel='$y$',
                        tf_dict=tf_dict_valid)
    plt.savefig(repertoire+'/p_mode_'+str(k)+'.png')
   #plt.close()


# =============================================================================
# Verification at a given time between modalPINN and complete data
# =============================================================================
inst = 16

Re, Ur, times, nodes_X, nodes_Y, Us, Vs, Ps = ltd.read_cut_simulation_data(filename_data,geom)

tf_dict_compare = {
    x_tf_mes : np.reshape(nodes_X[0,:],(len(nodes_X[0,:]),1)),
    y_tf_mes : np.reshape(nodes_Y[0,:],(len(nodes_Y[0,:]),1)),
    t_tf_mes : np.reshape(times[inst]*np.ones(len(nodes_X[0,:])),(len(nodes_Y[0,:]),1)),
    u_tf_mes : np.reshape(Us[inst,:],(len(nodes_X[0,:]),1))
    }

suptitle='u difference at t = '+'{0:.2f}'.format(times[inst])

nnf.tf_plot_compare_3plot(x_tf_mes,y_tf_mes,u_tf_mes,fluid_u_t(x_tf_mes,y_tf_mes,t_tf_mes),sess,xlabel='$x$',ylabel='$y$',title1='Exact',title2='ModalPINN',suptitle='',tf_dict=tf_dict_compare)
plt.savefig(repertoire+'/diff_u_t_'+'{0:.2f}'.format(times[inst])+'.png')



# =============================================================================
# Erreur validation suivant nombre de modes
# =============================================================================


err_valid = []
err_valid_normalized = []
err_valid_u_norm = []
err_valid_v_norm = []
err_valid_p_norm = []

for k in range(Nmodes+1):
    u_DNN = nnf.NN_time_uv(x_tf_mes,y_tf_mes,t_tf_mes,w_u,b_u,geom,omega_0,k)
    v_DNN = nnf.NN_time_uv(x_tf_mes,y_tf_mes,t_tf_mes,w_v,b_v,geom,omega_0,k)
    p_DNN = nnf.NN_time_p(x_tf_mes,y_tf_mes,t_tf_mes,w_p,b_p,omega_0,k)
    
    err = tf.reduce_mean(tf.square(u_DNN-u_tf_mes) + tf.square(v_DNN-v_tf_mes) + tf.square(p_DNN-p_tf_mes))
    err_norm = (1./3.)*(tf.reduce_mean(tf.square(u_DNN-u_tf_mes))/tf.reduce_mean(tf.square(u_tf_mes)) \
             + tf.reduce_mean(tf.square(v_DNN-v_tf_mes))/tf.reduce_mean(tf.square(v_tf_mes)) \
             + tf.reduce_mean(tf.square(p_DNN-p_tf_mes))/tf.reduce_mean(tf.square(p_tf_mes)))
    
    err_norm_u = tf.reduce_mean(tf.square(u_DNN-u_tf_mes))/tf.reduce_mean(tf.square(u_tf_mes))       
    err_norm_v = tf.reduce_mean(tf.square(v_DNN-v_tf_mes))/tf.reduce_mean(tf.square(v_tf_mes))       
    err_norm_p = tf.reduce_mean(tf.square(p_DNN-p_tf_mes))/tf.reduce_mean(tf.square(p_tf_mes))       
    
    err_o,err_norm_o,err_norm_u_o,err_norm_v_o,err_norm_p_o = sess.run([err,err_norm,err_norm_u,err_norm_v,err_norm_p],tf_dict_valid)
    err_valid.append(err_o)
    err_valid_normalized.append(err_norm_o)
    err_valid_u_norm.append(err_norm_u_o)
    err_valid_v_norm.append(err_norm_v_o)
    err_valid_p_norm.append(err_norm_p_o)
    print('Err valid. %d modes : %.3e - normalized : %.3e' % (k,err_o,err_norm_o))

# plt.figure()
# plt.plot(range(Nmodes),err_valid,linestyle='dashed',marker='s')
# plt.xlabel('Number of modes')
# plt.ylabel('Validation error')
# plt.yscale('log')
# plt.tight_layout()
plt.figure()
plt.plot(range(Nmodes+1),err_valid_normalized,linestyle='dashed',marker='s')
plt.xlabel('Number of modes')
plt.ylabel('Normalized Validation error')
plt.yscale('log')
plt.xticks(range(Nmodes+1))
plt.tight_layout()
plt.savefig(repertoire+'/valid_err_vs_number_modes.png')

# =============================================================================
# Save valid error pour figures
# =============================================================================


print('Saving err data...')

filename_err_modes = repertoire + '/fig_err_valid.pickle'

pcklfile_err_valid = open(filename_err_modes,'ab+')
Modes_err = [err_valid,err_valid_normalized,err_valid_u_norm,err_valid_v_norm,err_valid_p_norm]
pickle.dump(Modes_err,pcklfile_err_valid)
pcklfile_err_valid.close()
print('err data exported in '+repertoire)



# =============================================================================
# Sauvegarde nelts et error valid
# =============================================================================


# =============================================================================
# Export error data into a same file
# =============================================================================

def Nelts(layers):
    nelts = 0
    for k in range(1,len(layers)):
        nelts += layers[k] + layers[k-1]*layers[k]
    return 3*nelts


print('Exporting error data withb nelts ...')
file_study = open(filename_study,'a')
loss_validation_o,loss_eqs_int_o = sess.run([Loss_mes,Loss_int_time_wrap],tf_dict_valid)
data_export = [Nmodes,args.WidthLayer, Nelts(layers),stdNoise,loss_validation_o,loss_eqs_int_o]
str_data_export = [str(j) for j in data_export]
str_result = ' '.join(str_data_export) + ' \n '
file_study.write(str_result)
file_study.close()
